Fast Bayesian Record Linkage With Record-Specific Disagreement Parameters

Researchers are often interested in linking individuals between two datasets that lack a common unique identifier. Matching procedures often struggle to match records with common names, birthplaces or other field values. Computational feasibility is also a challenge, particularly when linking large datasets. We develop a Bayesian method for automated probabilistic record linkage and show it recovers more than 50% more true matches, holding accuracy constant, than comparable methods in a matching of military recruitment data to the 1900 US Census for which expert-labelled matches are available. Our approach, which builds on a recent state-of-the-art Bayesian method, refines the modelling of comparison data, allowing disagreement probability parameters conditional on non-match status to be record-specific in the smaller of the two datasets. This flexibility significantly improves matching when many records share common field values. We show that our method is computationally feasible in practice, despite the added complexity, with an R/C++ implementation that achieves significant improvement in speed over comparable recent methods. We also suggest a lightweight method for treatment of very common names and show how to estimate true positive rate and positive predictive value when true match status is unavailable.

==> anc/FBRSRL.R <==
# Before running code:

# library(stringdist)
# library(gtools)
# library(binaryLogic)
# library(Rcpp)
# library(clue) # only needed if using loss parameters that require solving an LSAP
# sourceCpp("gibbs_c.cpp")
# sourceCpp("gibbs_c_asym.cpp")

# FBRSRL - main function.
## A, B must be data frames with the same fields in the same order
## A must be the smaller of the two datasets
## dtypes is a vector of length ncol(A)=ncol(B) taking values "ch", "num" or "bin", indicating type of data
##   for each field so appropriate comparison data can be generated
## strbrks gives cutpoints for discretizing string comparison data
## numbrks gives cutpoints for discretizing numeric comparison data
## JWpen is the parameter for the first initial weight in the Jaro-Winkler distance; see stringdist documentation
## niter is the number of iterations to run the Gibbs sampler
## ab_param takes a vector of length two containing hyperparameters alpha_p and beta_p; set to (1,1) by default
## m_param and u_param should typically be left NULL, but can be specified as a single vector
##   with elements in order of fields, then in order of disagreement levels, least to most
## f_common takes a vector of names or other field values that are very common for a single specified field
## fcidx is a number that specifies the field
## recmask is a numeric vector of length nA indicating which group each record in A belongs to. 
## Set to 1:nA (or any vector of nA unique numbers) for record-specific.
## recmaskprior indicates that the prior should use subgroup specific parameters
## recmaskuonly indicates that disagreement parameters conditional on matching should be fixed
##   (necessary in most cases for record-specific parameters)
## lam is the vector of lambda parameters (FNM, FM1, FM2) to be used in the loss function
## method2 takes values "auto", "always" or "never", indicating whether likelihood sums should be
##   precomputed. When set to "auto" this is done when nA < nB/6
## silent suppresses output

FBRSRL <- function(A, B, dtypes=c("ch", "ch", "num", "bin"), strbrks=c(-0.1,0.05,0.1,0.15,0.22,0.3,0.45,Inf),
                    numbrks=c(-1L, 1L, 2L, 4L, Inf), JWpen=0.1, niter=1000L, ab_param=NULL, m_param=NULL, 
                    u_param=NULL, f_common=NULL, fcidx=NULL, recmask=integer(nrow(A)), 
                   recmaskprior=FALSE, recmaskuonly=TRUE, lam=c(1L, 1L, 2L), method2="auto", silent=FALSE){
  if(niter<10) stop("niter must be at least 10.")
  if(length(strbrks)<3) stop("strbrks must be at least length 3 (2 bins).")
  if(strbrks[1]>0) stop("The first entry of strbrks must be at most 0.")
  if(strbrks[length(strbrks)]<1) stop("The last entry of strbrks must be at least 1.")
  if(numbrks[1]>0) stop("The first entry of numbrks must be at most 0.")
  if(numbrks[length(numbrks)]<Inf) stop("The last entry of numbrks must be Inf.")
  if(!is.null(ab_param)) if(length(ab_param)!=2) stop("ab_param must be length 2.")
  if(!is.numeric(recmask)) stop("recmask must be a vector of integers.")
  if(length(recmask)!=nrow(A)) stop("recmask must be of length n_A.")
  if(length(lam)!=3) stop("lam must be length 3.")
  nA <- nrow(A)
  nB <- nrow(B)
  if(nA > nB) stop("A must have no more rows than B.")
  nvar <- length(dtypes)
  if(ncol(A) != nvar | ncol(B) != nvar) stop("The number of columns in A and B must match the length of dtypes.")
  ncats <- integer(nvar); for(i in 1L:nvar) ncats[i] <- switch(dtypes[i], "ch"=length(strbrks)-1L,
                                                               "num"=length(numbrks)-1L, "bin"=2L)
  if(!is.null(m_param)) if(length(m_param)!=sum(ncats)) stop(paste("m_param must be a vector with length equal to",
                                                             "the total number of disagreement levels."))
  if(!is.null(u_param)) if(length(u_param)!=sum(ncats)) stop(paste("u_param must be a vector with length equal to",
                                                             "the total number of disagreement levels."))
  if(!is.null(f_common)){
    if(is.null(fcidx)) stop("f_common is specified but fcidx is not.")
    if(any(A[,fcidx]%in%f_common)){
      ncats[fcidx] <- ncats[fcidx]+1L
    }else{
      f_common <- NULL
    } 
  }
  bc <- compgen(A, B, dtypes=dtypes, strbrks=strbrks, numbrks=numbrks, JWpen=JWpen, ncats=ncats,
                      f_common=f_common, fcidx=fcidx, bin=TRUE)
  bclevs <- unique.default(bc, nmax=prod(ncats)) # Only need to consider unique comparisons
  bc_index <- match(bc, bclevs)
  # Expand back from hash
  bcmat <- matrix(unlist(as.binary(bclevs, n=sum(ncats))), length(bclevs), sum(ncats), byrow=TRUE)
  mode(bcmat) <- "integer"
  
  out <- sampler(bcmat, bc_index, nA, nB, nvar, ncats, niter=niter, ab_param=ab_param, recmask=recmask, 
                 recmaskprior=recmaskprior, recmaskuonly=recmaskuonly, method2=method2, lam=lam,
                 silent=silent, m_param=m_param, u_param=u_param)
  if(!silent) plot(.colSums(out$matches>0L, nA, niter), xlab="Iterations", ylab="Number of matches")
  return(out)
}

# bin=FALSE only returns the comparison vector not broken out into dummies. This is only for inspection,
# will not work with the sampler.
compgen <- function(A, B, dtypes=c("ch", "ch", "num", "bin"), ncats=NULL, strbrks=c(-0.1,0.05,0.1,0.15,0.22,0.3,0.45,1), 
                    numbrks=c(-1L,1L,2L,4L,Inf), JWpen=0.1, f_common=NULL, fcidx=NULL, bin=TRUE){
  print("Creating comparison data.")
  nvar <- length(dtypes); nA <- nrow(A); nB <- nrow(B)
  
  if(bin){
    if(is.null(ncats)){
      ncats <- integer(nvar)
      for(i in 1L:nvar) ncats[i] <- switch(dtypes[i], "ch"=length(strbrks)-1, "num"=length(numbrks)-1, "bin"=2)
    }
    bc <- integer(as.numeric(nA*nB))
    sncats <- sum(ncats)
    csncats <- cumsum(c(0L,ncats))
  }else{
    rawcomps <- matrix(NA_integer_,nA*nB,nvar)
  }
  for(k in 1L:nvar){
    if(bin) csk <- csncats[[k]]
    if(dtypes[k]=="ch"){
      fak <- factor(A[,k]); fbk <- factor(B[,k])
      sd <- stringdist(expandL(levels(fak), length(levels(fak)), length(levels(fbk))), expandR(levels(fbk), length(levels(fak))),
                       method="jw", p=JWpen)
      bck <- integer(length(sd))
      if(!bin){
        rawcomps[,k] <- cut.default(sd[expandL((as.integer(fak)-1)*length(levels(fbk)),nA,nB) + 
                                         expandR(as.integer(fbk),nA)], strbrks, labels=FALSE)
      }else{
        if(!is.null(f_common)){
          if(is.null(fcidx)) stop("f_common is specified but fcidx is not.")
          temp <- expandL(levels(fak)%in%f_common, length(levels(fak)), length(levels(fbk))) & 
            expandR(levels(fbk)%in%f_common,length(levels(fak)))
          bck <- bck + temp*as.integer(2L^(sncats-csk-1))
          if(ncats[[k]]>2){
            for(l in 2L:ncats[[k]]){
              bck <- bck + ((sd <= strbrks[l+1L-1L]) & (sd > strbrks[l-1L]) & !temp)*as.integer(2^(sncats-csk-l))
            }
          }
        }else{
          bck <- bck + (sd <= strbrks[2L])*as.integer(2L^(sncats-csk-1)) + 
            (sd > strbrks[ncats[[k]]])*as.integer(2L^(sncats-csk-ncats[[k]]))
          if(ncats[[k]]>2){
            for(l in 2L:(ncats[[k]]-1)){
              bck <- bck + (sd <= strbrks[l+1L] & sd > strbrks[l])*as.integer(2L^(sncats-csk-l))
            }
          }
        }
      }
      bc <- bc + bck[expandL((as.integer(fak)-1)*length(levels(fbk)),nA,nB) + expandR(as.integer(fbk),nA)]
    } 
    if(dtypes[k]=="num"){
      fak <- factor(A[,k]); fbk <- factor(B[,k])
      nd <- abs(expandL(as.integer(levels(fak)), length(levels(fak)), length(levels(fbk))) - 
                  expandR(as.integer(levels(fbk)), length(levels(fak))))+1L
      bck <- integer(length(nd))
      if(!bin){
        rawcomps[,k] <- cut.default( nd[expandL((as.integer(fak)-1)*length(levels(fbk)),nA,nB) + 
                                          expandR(as.integer(fbk),nA)] , numbrks, labels=FALSE) 
      }else{
        bck <- bck + (nd <= numbrks[2L])*as.integer(2L^(sncats-csk-1))
        for(l in 2L:ncats[[k]]){
          bck <- bck + (nd <= numbrks[l+1L] & nd > numbrks[l])*as.integer(2L^(sncats-csk-l))
        }
      }
      bc <- bc + bck[expandL((as.integer(fak)-1)*length(levels(fbk)),nA,nB) + expandR(as.integer(fbk),nA)]
    } 
    if(dtypes[k]=="bin"){
      fak <- factor(A[,k]); fbk <- factor(B[,k])
      bd <- expandL(levels(fak), length(levels(fak)), length(levels(fbk))) != 
        expandR(levels(fbk), length(levels(fak)))
      bck <- integer(length(bd))
      if(!bin){
        rawcomps[,k] <- bd[expandL((as.integer(fak)-1)*length(levels(fbk)),nA,nB) + expandR(as.integer(fbk),nA)]+1L 
      }else{
        bck <- bck + bd*as.integer(2L^(sncats-csk-2))
        bck <- bck + (!bd)*as.integer(2L^(sncats-csk-1))
      }
      bc <- bc + bck[expandL((as.integer(fak)-1)*length(levels(fbk)),nA,nB) + expandR(as.integer(fbk),nA)]
    } 
  }
  if(bin) return(bc)
  return(rawcomps)
}

sampler <- function(bcmat, bc_index, nA, nB, nvar, ncats, niter=1000L, ab_param=NULL, m_param=NULL, u_param=NULL,
                      lam=c(1, 1, 2), silent=FALSE, recmask=integer(nA), recmaskprior=FALSE, recmaskuonly=FALSE,
                      method2="auto"){
  if(method2=="auto") method2 <- nA < nB/200
  sumncats <- as.integer(sum(ncats))
  csncats <- cumsum(c(0L, ncats))
  
  recmask <- as.integer(match(recmask, unique.default(recmask))-1)
  pcats <- sort(unique(recmask)); lpcats <- length(pcats)
  
  # Count the number of record pairs with each level of disagreement in each group
  nlevs <- nrow(bcmat)
  if(lpcats<=50){ # i.e. if the number of subgroups is small
    tabs_bin <- matrix(0L, nrow=sumncats, ncol=lpcats)
    for(i in seq_along(pcats)){
      tabs_bin[,i] <- as.integer(tabulate(bc_index[expandL(recmask==pcats[i], nA, nB)], nbins=nlevs)%*%bcmat, nbins=nlevs)
    }
  }else{
    tbarray <- matrix(bcmat[bc_index,]*(expandL(recmask,nA,nB)+1L), nA*nB, sumncats)
    tabs_bin <- matrix(unlist(lapply(1:sumncats,FUN=function(x)tabulate(tbarray[,x],nbins=lpcats)),recursive=FALSE),
                       sumncats,nA,byrow=TRUE)
  }
  
  # Generates counts for each unique comparison vector for each record, if method2 is used
  if(method2){
    tabs_binmat <- matrix(0L, nrow=nA, ncol=nlevs)
    for(i in 1L:nA){
      tabs_binmat[i,] <- tabulate(bc_index[nB*(i-1L)+1L:nB], nbins=nlevs)
    }
  }
  
  if(!is.null(ab_param)){alpha_p <- ab_param[1L]; beta_p <- ab_param[2L]} else {alpha_p <- 1L; beta_p <- 1L}
  m_alpha <- if(!is.null(m_param)) m_param else rep.int(1L, sumncats)
  u_alpha <- if(!is.null(u_param)) u_param else rep.int(1L, sumncats)
  
  matches <- matrix(NA_integer_, nA, niter)
  umat <- mmat <- matrix(NA_real_, sumncats*lpcats,niter)
  if(recmaskuonly) mmat <- matrix(NA_real_, sumncats, niter)
  pmat <- if(recmaskprior) matrix(NA_real_, lpcats, niter) else matrix(NA_real_, 1, niter)
  p <- numeric(lpcats)
  matching <- integer(nA)
  used <- logical(nB+1L)

  if(!silent) print("t=0")
  for(t in 1L:niter){
    mcounts <- ucounts <- matrix(0L, sumncats, lpcats)
    ind_match <- ((1L:nA-1L)*nB+matching) # current matching converted to indices in comparison data
    for(i in seq_along(pcats)){
      # matching-specific counts computed for each subgroup
      ind_matchi <- ind_match[matching>0L & recmask==pcats[i]]
      mcounts[,i] <- as.integer(.colSums(bcmat[bc_index[ind_matchi],,drop=FALSE],length(ind_matchi), sumncats))
      ucounts[,i] <- tabs_bin[,i] - mcounts[,i]
    }
    if(recmaskuonly) mcounts <- rowSums(mcounts)
    
    # Randomly draw p
    if(recmaskprior){
      for(y in seq_along(p)-1){
        p[y+1] <- rbeta(1L, sum(matching[recmask==y]>0)+alpha_p, length(matching[recmask==y])-sum(matching[recmask==y]>0)+beta_p)
      }
    }else{
      p[1:lpcats] <- rbeta(1L, sum(matching>0)+alpha_p, length(matching)-sum(matching>0)+beta_p)
    }
    
    # Randomly draw m if not subgroup-specific
    m <- u <- matrix(NA, sumncats, lpcats)
    if(recmaskuonly) m <- unlist(lapply(1L:nvar, FUN=function(x){
      rdirichlet(1L, mcounts[csncats[x]+1L:ncats[x]]+m_alpha[csncats[x]+1L:ncats[x]])
    } ))
    
    # Randomly draw m, u
    for(i in 1L:nvar){
      x <- matrix(rgamma(1*ncats[i]*lpcats, as.vector(ucounts[csncats[i]+1L:ncats[i],])+1), ncol=ncats[i], byrow=TRUE)
      u[csncats[i]+1L:ncats[i],] <- t(x/(as.vector(x%*%rep(1,ncats[i]))))
      if(!recmaskuonly){
        y <- matrix(rgamma(1*ncats[i]*lpcats, as.vector(mcounts[csncats[i]+1L:ncats[i],])+1), ncol=ncats[i], byrow=TRUE)
        m[csncats[i]+1L:ncats[i],] <- t(y/(as.vector(y%*%rep(1,ncats[i]))))
      }
    }  
    
    # Prepare distribution for drawing matching
    likvec <- exp(bcmat %*% log(m/u))
    ordering <- order(runif(nA))-1L # For randomizing the order records in A are drawn
    
    # Draw matching
    # Gibbs sampler functions modify matching in place
    if(method2){
      lsums <- tabs_binmat%*%likvec
      recmaskmat <- do.call("cbind", lapply(pcats, FUN=function(x) recmask==x))
      lsums <- .rowSums(lsums*recmaskmat,nA,lpcats)
      gibbs_c_asym(matching, likvec, used, bc_index, lsums, p/(1-p), recmask, ordering)
    }else{
      gibbs_c(matching, likvec, used, bc_index, p/(1-p), recmask, ordering)
    }
    pmat[,t] <- if(recmaskprior) p else p[1]
    matches[,t] <- matching
    mmat[,t] <- m
    umat[,t] <- u
    if(t %% 250L == 0L & !silent) print(paste0("t=",t))
  }
  
  burnin <- round(max(5L, .1*niter))
  if(lam[1]>0 & lam[2]>=lam[1] & lam[3] >= 1.5*lam[1] + .5*lam[2]){
    Z_opt <- Z_out(matches[,-(1L:burnin),drop=FALSE], lam)
  }else{
    Z_opt <- Z_out_LSAP(matches[,-(1L:burnin),drop=FALSE], nA, nB, lam[1], lam[2], lam[3])
  }
  if(is.null(recmask)) return(list(Z_opt = Z_opt, matches=matches, mmat=mmat, umat=umat, pvec=pvec)) else{
    return(list(Z_opt = Z_opt, matches=matches, mmat=mmat, umat=umat, pmat=pmat))
  }
}

Z_out <- function(mod, lam=c(1,1,2)){
  if(lam[1]<=0) stop("lambda_FNM must be greater than 0.")
  if(lam[1]>lam[2]) stop("lambda_FNM must be no larger than lambda_FM1.")
  if(lam[3]<1.5*lam[1] + .5*lam[2]) stop("lambda_FM2 must be no less than 1.5*lambda_FNM + 0.5*lambda_FM1")
  term1 <- lam[2]/(lam[2]+lam[1])
  term2f <- (lam[3]-lam[2]-lam[1])/(lam[2]+lam[1])
  Z_mode <- simplify2array(apply(mod, 1L, FUN=function(i){
    tb <- prop.table(tabulate(i+1L))
    wm <- which.max(tb)-1L
    term2s <- if(wm!=0) (1-tb[wm+1L]-tb[1L]) else 1-tb[1L]
    Zi <- if(tb[wm+1L] >= term1 + term2f*term2s | wm==0L) wm else 0L
  }))
  return(Z_mode)
}

Z_out_LSAP <- function(matches, nA, nB, lam_FNM=1, lam_FM1=1, lam_FM2=2){
  postprobs <- apply(matches+1, 1, tabulate,nbins=nB+1)
  postprobs <- t(sweep(postprobs, 2, colSums(postprobs), FUN="/"))
  
  pnotmatched <- matrix(postprobs[,1], nrow=nA, ncol=nB)
  diagpnm <- diag(postprobs[,1]); diagpnm[diagpnm==0] <- -1e5
  ppforlsap <- cbind(lam_FM1*pnotmatched + lam_FM2*(1-pnotmatched-postprobs[,-1]), lam_FNM*(1-diagpnm))
  Z_fromLSAP <- as.vector(clue::solve_LSAP(ppforlsap))
  Z_fromLSAP[Z_fromLSAP>nB] <- 0
  Z_fromLSAP
}

# Helper functions
expandL <- function(left, nA, nB){
  rep.int(left, rep.int(nB,nA))
}
expandR <- function(right, nA){
  rep.int(right, nA)
}

==> anc/gibbs_c.cpp <==
#include <Rcpp.h>
using namespace Rcpp;

// [[Rcpp::export]]
void gibbs_c(IntegerVector& m, const NumericMatrix& likvec, LogicalVector& used, const IntegerVector& bc, 
               const NumericVector& p1pvec, const IntegerVector& pmask, const IntegerVector& ordering){
  int nA = m.size();
  int nB = used.size() - 1;
  double vecsum = 0;
  NumericVector cumsum(nB+1);
  NumericVector runifs = runif(nA);
  int nBi = 0;
  int i = 0;

  for(int ii = 0; ii < nA; ++ii){
    i = ordering[ii];
    used[m[i]] = false;
    vecsum = (nB - sum(m>0) + (m[i]>0))/p1pvec[pmask[i]];
    cumsum[0] = vecsum;
    nBi = nB*i;
    for(int j = 1; j < nB+1; ++j){
      if(used[j] == false){
        vecsum += likvec(bc[nBi+j-1]-1, pmask[i]);
      }
      cumsum[j] = vecsum;
    }
    runifs[i] = runifs[i]*vecsum;
    for(int j = 0; j < nB+1; ++j){
      if(cumsum[j] > runifs[i]){
        m[i] = j;
        if(j > 0){
          used[j] = true;
        }
        break;
      }
    }
  }
}

==> anc/gibbs_c_asym.cpp <==
#include <Rcpp.h>
using namespace Rcpp;

// [[Rcpp::export]]
void gibbs_c_asym(IntegerVector& m, const NumericMatrix& likvec, LogicalVector& used, const IntegerVector& bc, 
                const NumericVector& lsums, const NumericVector& p1pvec, const IntegerVector& pmask,
                const IntegerVector& ordering){
  int nB = used.size() - 1;
  double vecsum = 0;
  double cumsum = 0;
  NumericVector runifs = runif(m.size());
  int nBi = 0;
  int i = 0;
  
  for(int ii = 0; ii < m.size(); ++ii){
    i = ordering[ii];
    used[m[i]] = false;
    cumsum = (nB - sum(m>0) + (m[i]>0))/p1pvec[pmask[i]];
    vecsum = cumsum + lsums[i];
    nBi = nB*i;
    for(int j = 1; j < nB+1; ++j){
      if(used[j] == true){
        vecsum -= likvec(bc[nBi+j-1]-1, pmask[i]);
      }
    }
    runifs[i] = runifs[i]*vecsum;
    for(int j = 0; j < nB+1; ++j){
      if(cumsum > runifs[i]){
        m[i] = j;
        if(j > 0){
          used[j] = true;
        }
        break;
      }
      if(used[j+1] == false){
        cumsum += likvec(bc[nBi+j]-1, pmask[i]);
      }
    }
  }
}
